Spontaneous ring formation in wind-emitting accretion discs

Rings and gaps have been observed in a wide range of protoplanetary discs, from young systems like HLTau to older discs like TW Hydra. Recent disc simulations have shown that magnetohydrodynamic (MHD) turbulence (in the ideal or non-ideal regime) can lead to the formation of rings and be an alternative to the embedded planets scenario. In this paper, we investigate how these ring form in this context and seek a generic formation process, taking into account the various dissipative regimes and magnetizations probed by the past simulations. We identify the existence of a linear and secular instability, driven by MHD winds, and giving birth to rings of gas having a width larger than the disc scale height. We show that the linear theory is able to make reliable predictions regarding the growth rates, ring/gap contrast and spacing, by comparing these predictions to a series of 2D (axisymmetric) and 3D MHD numerical simulations. In addition, we demonstrate that these rings can act as dust traps provided that the disc is sufficiently magnetised, with plasma beta lower than $10^4$. Given its robustness, the process identified in this paper could have important implications, not only for protoplanetary discs but also for a wide range of accreting systems threaded by large-scale magnetic fields.

==> FIG_zonal_forcebalance.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *

#rep='/data/novadisk/ar764/Postdoc/MRI/MRI_stratQ1.2_ideal128x128x64_asym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/SGMRI_tau20gam1.6By0.05NF3Lx20_nosym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/MRI_tau20gam1.6By0.05NF3Lx20_fromNoise_nosym'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter4/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6_Lx40/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6Lx20_512_fromNoise/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/cycle2/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter3/'
rep='/store/ASTRO/ar764/Am1_beta3_v4.2_Lx20_axi/'
#rep='/store/ASTRO/ar764/wind_2d_beta3_kx1/'

NX=256
NZ=128

Lx=20.
Lz=8.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ


istart=300#500
nt=1000#850
kx=4

z=N.arange(-Lz/2+dz/2,Lz/2,dz)
x=N.arange(-Lx/2+dx/2,Lx/2,dx)

advy=N.zeros((nt-istart,NX),dtype='complex')
txy=N.zeros((nt-istart,NX),dtype='complex')
tzy=N.zeros((nt-istart,NX),dtype='complex')
re_xy=N.zeros((nt-istart,NX),dtype='complex')
re_yz=N.zeros((nt-istart,NX),dtype='complex')
mxy=N.zeros((nt-istart,NX),dtype='complex')
mzy=N.zeros((nt-istart,NX),dtype='complex')
mx=N.zeros((nt-istart,NX),dtype='complex')
my=N.zeros((nt-istart,NX),dtype='complex')
re_xx=N.zeros((nt-istart,NX),dtype='complex')
re_xz=N.zeros((nt-istart,NX),dtype='complex')
fmx=N.zeros((nt-istart,NX),dtype='complex')
fmz=N.zeros((nt-istart,NX),dtype='complex')
rho=N.zeros((nt-istart,NX),dtype='complex')
dPb_dx=N.zeros((nt-istart,NX),dtype='complex')
mxx=N.zeros((nt-istart,NX),dtype='complex')
mxz=N.zeros((nt-istart,NX),dtype='complex')
bz=N.zeros((nt-istart,NX),dtype='complex')
dey1_dx=N.zeros((nt-istart,NX),dtype='complex')
dey2_dx=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dx=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dx=N.zeros((nt-istart,NX),dtype='complex')
bxby=N.zeros((nt-istart,NX),dtype='complex')

advyh=N.zeros((nt-istart,NX),dtype='complex')
txyh=N.zeros((nt-istart,NX),dtype='complex')
tzyh=N.zeros((nt-istart,NX),dtype='complex')
re_xyh=N.zeros((nt-istart,NX),dtype='complex')
re_yzh=N.zeros((nt-istart,NX),dtype='complex')
mxyh=N.zeros((nt-istart,NX),dtype='complex')
mzyh=N.zeros((nt-istart,NX),dtype='complex')
mxh=N.zeros((nt-istart,NX),dtype='complex')
myh=N.zeros((nt-istart,NX),dtype='complex')
re_xxh=N.zeros((nt-istart,NX),dtype='complex')
re_xzh=N.zeros((nt-istart,NX),dtype='complex')
fmxh=N.zeros((nt-istart,NX),dtype='complex')
fmzh=N.zeros((nt-istart,NX),dtype='complex')
rhoh=N.zeros((nt-istart,NX),dtype='complex')
dPb_dxh=N.zeros((nt-istart,NX),dtype='complex')
mxxh=N.zeros((nt-istart,NX),dtype='complex')
mxzh=N.zeros((nt-istart,NX),dtype='complex')
bzh=N.zeros((nt-istart,NX),dtype='complex')
dey1_dxh=N.zeros((nt-istart,NX),dtype='complex')
dey2_dxh=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dxh=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dxh=N.zeros((nt-istart,NX),dtype='complex')

NY=1
numparam=(1,3./2,Lx,1,Lz,NX,1,NZ,1,3,1,0,0)
fieldt=binary2field(rep,0,numparam,1)
uybg=N.zeros((NX,NY,NZ))

for nx in xrange(0,NX):
        for ny in xrange(0,NY):
                for nz in xrange(0,NZ):
                        uybg[nx,ny,nz]=-3./2*(-Lx/2+dx/2+nx*dx)


for i in xrange(istart,nt):
	print i
		
	#advy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/advy.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        mxy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        mzy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mzy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        txy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/txy.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        tzy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/tzy.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        re_xy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        re_yz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_yz.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        mx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mx.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        my[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/my.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        fmx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/fmx.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        fmz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/fmz.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        rho[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/rho.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        re_xx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        re_xz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xz.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        mxx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        mxz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxz.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        dPb_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dPb_dx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        bz[i-istart,:]=pickle.load(file(rep+'spectrum/bz.'+str(i)))
        dey1_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dey1_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
        dey2_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dey2_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
        dEamby_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dEamby_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
	bxby[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/bxby.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)

	'''
	mxyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxy[i-istart,:]))
	mzyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mzy[i-istart,:]))
	txyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(txy[i-istart,:]))
	tzyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(tzy[i-istart,:]))
	re_xyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xy[i-istart,:]))
	re_yzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_yz[i-istart,:]))
	mxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mx[i-istart,:]))
	myh[i-istart,:]=N.fft.fftshift(N.fft.fftn(my[i-istart,:]))
	fmxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(fmx[i-istart,:]))
	fmzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(fmz[i-istart,:]))
	rhoh[i-istart,:]=N.fft.fftshift(N.fft.fftn(rho[i-istart,:]))
	re_xxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xx[i-istart,:]))
	re_xzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xz[i-istart,:]))
	mxxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxx[i-istart,:]))
	mxzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxz[i-istart,:]))
	dPb_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dPb_dx[i-istart,:]))
	bzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(bz[i-istart,:]))
	dey1_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dey1_dx[i-istart,:]))
	dey2_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dey2_dx[i-istart,:]))
	dEamby_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dEamby_dx[i-istart,:]))
	'''

dt=0.2

plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times', size=19)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)

plt.figure(figsize=(13,10.5))
plt.subplots_adjust(left=0.1, right=0.98, wspace=0.2,hspace=0.26,top=0.98,bottom=0.08)

plt.subplot(411)
plt.plot(x,-N.mean(fmx[300:,:],axis=0),label=r'$-\frac{\partial (\Sigma \overline{v}_x)}{\partial x} $')
plt.plot(x,-N.mean(fmz[300:,:],axis=0),label=r'$-\dot{\sigma}_w $',lw=2)
plt.plot(x,N.mean(rho[300:,:]*0.05,axis=0),label=r'$\rho \times 0.05$',ls='--')
plt.xlabel('$x$')
plt.legend(loc=1)

plt.subplot(412)
plt.plot(x,2*N.mean(my,axis=0),label=r'$ 2\Sigma \overline{v}_y $',color='orange',lw=2)
plt.plot(x,N.mean(N.gradient(rho,dt,dx)[1],axis=0),label=r'$\frac{\partial (\Sigma)}{\partial x}$',ls='--',color='blue')
plt.xlabel('$x$')
plt.legend(loc=1)


plt.subplot(413)
plt.plot(x,-1./2*N.mean(mx,axis=0),label=r'$- \frac{1}{2} \Sigma \overline{v}_x$')
plt.plot(x,N.mean(N.gradient(-bxby[150:,:],dt,dx)[1],axis=0),label=r'$\frac{\partial (\Sigma \alpha c_s)}{\partial x}$',lw=2)
plt.plot(x,N.mean(N.gradient(my,dt,dx)[0],axis=0),label=r'$\frac{\partial\Sigma \overline{v}_y}{\partial t}$',ls='--')
plt.plot(x,0*x,ls='--',color='purple')
plt.xlabel('$x$')
plt.legend(loc=1)


plt.subplot(414)
plt.plot(x,N.mean(dey1_dx[0:100*5,:],axis=0),label=r'$\frac{\partial (v_z B_x)}{\partial x} $')
plt.plot(x,N.mean(dey2_dx[0:100*5,:],axis=0),label=r'$\frac{\partial (-v_x B_z)}{\partial x}$',lw=2)
plt.plot(x,N.mean(dEamby_dx[0:110*5,:],axis=0),label=r'$\frac{\partial \eta_A J_\perp}{\partial x}$',ls='--')
plt.xlabel('$x$')
plt.legend(loc=1)
plt.ylim(-0.012,0.014)

plt.show()

plt.savefig('FIG_zonal_forcebalance.pdf')
plt.savefig('FIG_zonal_forcebalance.png')



==> FIG_zonal_forcebalance_nl.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *

#rep='/data/novadisk/ar764/Postdoc/MRI/MRI_stratQ1.2_ideal128x128x64_asym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/SGMRI_tau20gam1.6By0.05NF3Lx20_nosym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/MRI_tau20gam1.6By0.05NF3Lx20_fromNoise_nosym'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter4/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6_Lx40/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6Lx20_512_fromNoise/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/cycle2/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter3/'
rep='/store/ASTRO/ar764/Am1_beta3_v4.2_Lx20_axi/'
#rep='/store/ASTRO/ar764/wind_2d_beta3_kx1/'

NX=256
NZ=128

Lx=20.
Lz=8.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ


istart=1250#500
nt=2500#850

z=N.arange(-Lz/2+dz/2,Lz/2,dz)
x=N.arange(-Lx/2+dx/2,Lx/2,dx)

'''
advy=N.zeros((nt-istart,NX),dtype='complex')
txy=N.zeros((nt-istart,NX),dtype='complex')
tzy=N.zeros((nt-istart,NX),dtype='complex')
re_xy=N.zeros((nt-istart,NX),dtype='complex')
re_yz=N.zeros((nt-istart,NX),dtype='complex')
mxy=N.zeros((nt-istart,NX),dtype='complex')
mzy=N.zeros((nt-istart,NX),dtype='complex')
mx=N.zeros((nt-istart,NX),dtype='complex')
my=N.zeros((nt-istart,NX),dtype='complex')
re_xx=N.zeros((nt-istart,NX),dtype='complex')
re_xz=N.zeros((nt-istart,NX),dtype='complex')
fmx=N.zeros((nt-istart,NX),dtype='complex')
fmz=N.zeros((nt-istart,NX),dtype='complex')
rho=N.zeros((nt-istart,NX),dtype='complex')
dPb_dx=N.zeros((nt-istart,NX),dtype='complex')
mxx=N.zeros((nt-istart,NX),dtype='complex')
mxz=N.zeros((nt-istart,NX),dtype='complex')
bz=N.zeros((nt-istart,NX),dtype='complex')
'''
dey1_dx=N.zeros((nt-istart,NX),dtype='complex')
dey2_dx=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dx=N.zeros((nt-istart,NX),dtype='complex')
dEamby_dx=N.zeros((nt-istart,NX),dtype='complex')
#bxby=N.zeros((nt-istart,NX),dtype='complex')


NY=1
numparam=(1,3./2,Lx,1,Lz,NX,1,NZ,1,3,1,0,0)
fieldt=binary2field(rep,0,numparam,1)
uybg=N.zeros((NX,NY,NZ))

for nx in xrange(0,NX):
        for ny in xrange(0,NY):
                for nz in xrange(0,NZ):
                        uybg[nx,ny,nz]=-3./2*(-Lx/2+dx/2+nx*dx)


for i in xrange(istart,nt):
	print i
		
	#advy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/advy.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        
	'''
	mxy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        mzy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mzy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        txy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/txy.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        tzy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/tzy.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        re_xy[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xy.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        re_yz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_yz.'+str(i))))[:,NZ/2-15:NZ/2+15],axis=1)
        mx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mx.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        my[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/my.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        fmx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/fmx.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        fmz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/fmz.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        rho[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/rho.'+str(i))))[:,NZ/2-20:NZ/2+20],axis=1)
        re_xx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        re_xz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/re_xz.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        mxx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        mxz[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/mxz.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        dPb_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dPb_dx.'+str(i))))[:,NZ/2-40:NZ/2+40],axis=1)
        bz[i-istart,:]=pickle.load(file(rep+'spectrum/bz.'+str(i)))
       
	'''
	dey1_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dey1_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
        dey2_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dey2_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
        dEamby_dx[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/dEamby_dx.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)
	#bxby[i-istart,:]=N.mean((pickle.load(file(rep+'spectrum/bxby.'+str(i))))[:,NZ/2-12:NZ/2+12],axis=1)

	'''
	mxyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxy[i-istart,:]))
	mzyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mzy[i-istart,:]))
	txyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(txy[i-istart,:]))
	tzyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(tzy[i-istart,:]))
	re_xyh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xy[i-istart,:]))
	re_yzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_yz[i-istart,:]))
	mxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mx[i-istart,:]))
	myh[i-istart,:]=N.fft.fftshift(N.fft.fftn(my[i-istart,:]))
	fmxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(fmx[i-istart,:]))
	fmzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(fmz[i-istart,:]))
	rhoh[i-istart,:]=N.fft.fftshift(N.fft.fftn(rho[i-istart,:]))
	re_xxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xx[i-istart,:]))
	re_xzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(re_xz[i-istart,:]))
	mxxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxx[i-istart,:]))
	mxzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(mxz[i-istart,:]))
	dPb_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dPb_dx[i-istart,:]))
	bzh[i-istart,:]=N.fft.fftshift(N.fft.fftn(bz[i-istart,:]))
	dey1_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dey1_dx[i-istart,:]))
	dey2_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dey2_dx[i-istart,:]))
	dEamby_dxh[i-istart,:]=N.fft.fftshift(N.fft.fftn(dEamby_dx[i-istart,:]))
	'''

dt=0.2

plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times', size=28)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)

plt.figure(figsize=(12,6))
plt.subplots_adjust(left=0.1, right=0.98, wspace=0.2,hspace=0.26,top=0.98,bottom=0.08)

plt.plot(x,N.mean(dey1_dx,axis=0),label=r'$\frac{\partial (v_z B_x)}{\partial x} $')
plt.plot(x,N.mean(dey2_dx,axis=0),label=r'$\frac{\partial (-v_x B_z)}{\partial x}$',lw=2)
plt.plot(x,N.mean(dEamby_dx,axis=0),label=r'$\frac{\partial \eta_A J_\perp}{\partial x}$',ls='--')
plt.xlabel('$x$')
plt.legend(loc=1)

plt.show()

plt.savefig('FIG_zonal_forcebalance_nl.pdf')




==> FIG_zonal_scaling2d.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *

#rep='/data/novadisk/ar764/Postdoc/MRI/MRI_stratQ1.2_ideal128x128x64_asym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/SGMRI_tau20gam1.6By0.05NF3Lx20_nosym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/MRI_tau20gam1.6By0.05NF3Lx20_fromNoise_nosym'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter4/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6_Lx40/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6Lx20_512_fromNoise/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/cycle2/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter3/'
rep='/store/ASTRO/ar764/Ideal_beta4_v4.2_Lx20_axi/'
#rep='/store/ASTRO/ar764/wind_2d_beta3_kx1/'

NX=256
NZ=128

Lx=20.
Lz=8.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ


istart=0
nt=175
kx=6

z=N.arange(-Lz/2+dz/2,Lz/2,dz)
x=N.arange(-Lx/2+dx/2,Lx/2,dx)

rhoh=N.zeros((nt-istart,NZ),dtype='complex')
uh=N.zeros((nt-istart,NZ),dtype='complex')
vh=N.zeros((nt-istart,NZ),dtype='complex')
wh=N.zeros((nt-istart,NZ),dtype='complex')
bxh=N.zeros((nt-istart,NZ),dtype='complex')
byh=N.zeros((nt-istart,NZ),dtype='complex')
bzh=N.zeros((nt-istart,NZ),dtype='complex')


rhoh0=N.zeros((nt-istart,NZ),dtype='complex')
uh0=N.zeros((nt-istart,NZ),dtype='complex')
vh0=N.zeros((nt-istart,NZ),dtype='complex')
wh0=N.zeros((nt-istart,NZ),dtype='complex')
bxh0=N.zeros((nt-istart,NZ),dtype='complex')
byh0=N.zeros((nt-istart,NZ),dtype='complex')
bzh0=N.zeros((nt-istart,NZ),dtype='complex')
#advy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#txy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#tzy=N.zeros((nt-istart,NX,NZ),dtype='complex')

#re_xy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#re_yz=N.zeros((nt-istart,NX,NZ),dtype='complex')
#mxy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#mzy=N.zeros((nt-istart,NX,NZ),dtype='complex')
'''
mx=N.zeros((nt-istart,NX,NZ),dtype='complex')
my=N.zeros((nt-istart,NX,NZ),dtype='complex')
re_xx=N.zeros((nt-istart,NX,NZ),dtype='complex')
re_xz=N.zeros((nt-istart,NX,NZ),dtype='complex')
#fmx=N.zeros((nt-istart,NX,NZ),dtype='complex')
#fmz=N.zeros((nt-istart,NX,NZ),dtype='complex')
rho=N.zeros((nt-istart,NX,NZ),dtype='complex')
dPb_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')
mxx=N.zeros((nt-istart,NX,NZ),dtype='complex')
mxz=N.zeros((nt-istart,NX,NZ),dtype='complex')
bz=N.zeros((nt-istart,NX,NZ),dtype='complex')
#dey1_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')
#dey2_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')
'''
mw=N.zeros((nt-istart,NX,NZ),dtype='complex')

#dEamby_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')

#temp=pickle.load(file(rep+'/By_zt.data2'))[:,0:istart]
#By_zt[:,0:istart]=temp

mw=N.zeros((nt-istart,NX,NZ))
bz_av=N.zeros((nt-istart,NX))
bxby=N.zeros((nt-istart,NZ))
ruxuy=N.zeros((nt-istart,NZ))
eta_t=N.zeros((nt-istart,NX))

NY=1
numparam=(1,3./2,Lx,1,Lz,NX,1,NZ,1,3,1,0,0)
fieldt=binary2field(rep,0,numparam,1)
uybg=N.zeros((NX,NY,NZ))

for nx in xrange(0,NX):
        for ny in xrange(0,NY):
                for nz in xrange(0,NZ):
                        uybg[nx,ny,nz]=-3./2*(-Lx/2+dx/2+nx*dx)


uy_eq=(fieldt.vy.reshape((NZ,NY,NX)).transpose()-uybg)[:,0,:]
rho_eq=(fieldt.rho.reshape((NZ,NY,NX)).transpose())[:,0,:]
bx_eq=(fieldt.bx.reshape((NZ,NY,NX)).transpose())[:,0,:]
by_eq=(fieldt.by.reshape((NZ,NY,NX)).transpose())[:,0,:]
bz_eq=(fieldt.bz.reshape((NZ,NY,NX)).transpose())[:,0,:]
ux_eq=(fieldt.vx.reshape((NZ,NY,NX)).transpose())[:,0,:]
uz_eq=(fieldt.vz.reshape((NZ,NY,NX)).transpose())[:,0,:]

p_opt=N.zeros(nt-istart)
delta=N.zeros(nt-istart)
alphah=N.zeros(nt-istart,dtype='complex')
zetah=N.zeros(nt-istart,dtype='complex')
alphah0=N.zeros(nt-istart,dtype='complex')
zetah0=N.zeros(nt-istart,dtype='complex')

for i in xrange(istart,nt):
	print i
	rhoh[i-istart,:]=(pickle.load(file(rep+'spectrum/rho_hat.'+str(i))))[NX/2+kx,:]/NX
	uh[i-istart,:]=(pickle.load(file(rep+'spectrum/ux_hat.'+str(i)))[NX/2+kx,:])/NX
	vh[i-istart,:]=(pickle.load(file(rep+'spectrum/uy_hat.'+str(i)))[NX/2+kx,:])/NX
	wh[i-istart,:]=(pickle.load(file(rep+'spectrum/uz_hat.'+str(i)))[NX/2+kx,:])/NX
	bxh[i-istart,:]=(pickle.load(file(rep+'spectrum/bx_hat.'+str(i)))[NX/2+kx,:])/NX
	byh[i-istart,:]=(pickle.load(file(rep+'spectrum/by_hat.'+str(i)))[NX/2+kx,:])/NX
	bzh[i-istart,:]=(pickle.load(file(rep+'spectrum/bz_hat.'+str(i)))[NX/2+kx,:])/NX
	alphah[i-istart]=(pickle.load(file(rep+'spectrum/alphah.'+str(i)))[NX/2+kx])/NX
	zetah[i-istart]=(pickle.load(file(rep+'spectrum/zetah.'+str(i)))[NX/2+kx])/NX

	rhoh0[i-istart,:]=(pickle.load(file(rep+'spectrum/rho_hat.'+str(i))))[NX/2,:]/NX
        uh0[i-istart,:]=(pickle.load(file(rep+'spectrum/ux_hat.'+str(i)))[NX/2,:])/NX
        vh0[i-istart,:]=(pickle.load(file(rep+'spectrum/uy_hat.'+str(i)))[NX/2,:])/NX
        wh0[i-istart,:]=(pickle.load(file(rep+'spectrum/uz_hat.'+str(i)))[NX/2,:])/NX
        bxh0[i-istart,:]=(pickle.load(file(rep+'spectrum/bx_hat.'+str(i)))[NX/2,:])/NX
        byh0[i-istart,:]=(pickle.load(file(rep+'spectrum/by_hat.'+str(i)))[NX/2,:])/NX
        bzh0[i-istart,:]=(pickle.load(file(rep+'spectrum/bz_hat.'+str(i)))[NX/2,:])/NX
        alphah0[i-istart]=(pickle.load(file(rep+'spectrum/alphah.'+str(i)))[NX/2])/NX
        zetah0[i-istart]=(pickle.load(file(rep+'spectrum/zetah.'+str(i)))[NX/2])/NX	

	#advy[i,:,:]=pickle.load(file(rep+'spectrum/advy.'+str(i)))
	#mxy[i,:,:]=pickle.load(file(rep+'spectrum/mxy.'+str(i)))
	#mzy[i,:,:]=pickle.load(file(rep+'spectrum/mzy.'+str(i)))
	#txy[i,:,:]=pickle.load(file(rep+'spectrum/txy.'+str(i)))
        #tzy[i,:,:]=pickle.load(file(rep+'spectrum/tzy.'+str(i)))
	#re_xy[i,:,:]=pickle.load(file(rep+'spectrum/re_xy.'+str(i)))
	#re_yz[i,:,:]=pickle.load(file(rep+'spectrum/re_yz.'+str(i)))
	#mx[i,:,:]=pickle.load(file(rep+'spectrum/mx.'+str(i)))
        #my[i,:,:]=pickle.load(file(rep+'spectrum/my.'+str(i)))
	#fmx[i,:,:]=pickle.load(file(rep+'spectrum/fmx.'+str(i)))
	#fmz[i,:,:]=pickle.load(file(rep+'spectrum/fmz.'+str(i)))
	#rho[i,:,:]=pickle.load(file(rep+'spectrum/rho.'+str(i)))
	#re_xx[i,:,:]=pickle.load(file(rep+'spectrum/re_xx.'+str(i)))
        #re_xz[i,:,:]=pickle.load(file(rep+'spectrum/re_xz.'+str(i)))
	#mxx[i,:,:]=pickle.load(file(rep+'spectrum/mxx.'+str(i)))
        #mxz[i,:,:]=pickle.load(file(rep+'spectrum/mxz.'+str(i)))
	#dPb_dx[i,:,:]=pickle.load(file(rep+'spectrum/dPb_dx.'+str(i)))
	#bz[i,:,:]=pickle.load(file(rep+'spectrum/bz.'+str(i)))
	#dey1_dx[i,:,:]=pickle.load(file(rep+'spectrum/dey1_dx.'+str(i)))
	#dey2_dx[i,:,:]=pickle.load(file(rep+'spectrum/dey2_dx.'+str(i)))
	#dEamby_dx[i,:,:]=pickle.load(file(rep+'spectrum/dEamby_dx.'+str(i)))
	
	#bz_av[i,:]=pickle.load(file(rep+'spectrum/bz.'+str(i)))
	#mw[i,:,:]=pickle.load(file(rep+'spectrum/mw.'+str(i)))
	#bxby[i,:]=pickle.load(file(rep+'spectrum/bxby.'+str(i)))
	#ruxuy[i,:]=pickle.load(file(rep+'spectrum/ruxuy.'+str(i)))
	#eta_t[i,:]=pickle.load(file(rep+'spectrum/eta_t.'+str(i)))	
	rho = N.zeros((NX,NZ))
	ux = N.zeros((NX,NZ))
	uy = N.zeros((NX,NZ))
	uz = N.zeros((NX,NZ))
	bx = N.zeros((NX,NZ))
	by = N.zeros((NX,NZ))
	bz = N.zeros((NX,NZ))


	for ii in xrange(0,NX):
		xi=-Lx/2+dx/2+ii*dx
		rho[ii,:]=N.real(rhoh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(rhoh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
        	ux[ii,:]=N.real(uh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(uh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uy[ii,:]=N.real(vh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(vh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uz[ii,:]=N.real(wh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(wh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bx[ii,:]=N.real(bxh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bxh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		by[ii,:]=N.real(byh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(byh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bz[ii,:]=N.real(bzh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bzh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)

	delta[i-istart]=N.mean(uz[NX/8,NZ/2-40:NZ/2+40])*N.sum(bx_eq[0,NZ/2-40:NZ/2+40])/(N.mean(ux[NX/8,NZ/2-40:NZ/2+40])*N.sum(bz_eq[0,NZ/2-40:NZ/2+40]))
	print delta[i-istart]

	dsigma=N.sum(rho[:,NZ/2-50:NZ/2+50],axis=1)*dz
	sigma=N.sum(rho_eq[:,NZ/2-50:NZ/2+50],axis=1)*dz

	dsigma_w=rho_eq*uz+uz_eq*rho
  	sigma_w=rho_eq*uz_eq

	func=N.zeros(100)
	for k in xrange(0,100):
		p=1./100*k
		
		func[k]=N.sum((((dsigma_w)[:,NZ/2+50]-(dsigma_w)[:,NZ/2-50])/((sigma_w)[:,NZ/2+50]-(sigma_w)[:,NZ/2-50])-((1-p)*dsigma/sigma+p*2*N.mean((bz/bz_eq)[:,NZ/2-50:NZ/2+50],axis=1)))**2)
		#print func[k]
	p_opt[i-istart]=N.argmin(func)
	print p_opt[i-istart]	


plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times', size=29)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)

plt.figure(figsize=(12,10))
plt.subplots_adjust(left=0.1, right=0.98, wspace=0.2,hspace=0.2,top=0.95,bottom=0.1)

t=N.arange(0,nt*5,5)
muh=N.mean((2*bzh/N.mean(bzh0[1:175,NZ/2-40:NZ/2+40])-rhoh/N.mean(rhoh0[1:175,NZ/2-40:NZ/2+40]))[:,NZ/2-40:NZ/2+40],axis=1)
plt.plot(t,N.sqrt(zetah/0.0015*N.conjugate(zetah/0.0015))/N.sqrt(muh*N.conjugate(muh)),label=r'$p=\hat{\zeta}/\hat{\mu}$',color='red')
plt.plot(t,N.sqrt(alphah/0.01*N.conjugate(alphah/0.01))/N.sqrt(muh*N.conjugate(muh)),label=r'$V_\mu=\hat{\alpha_\nu}/\hat{\mu}$',color='blue')
plt.plot(t,0.4+t*0,color='blue',ls='--')
plt.plot(t,0.9+t*0,color='red',ls='--')

plt.legend(loc=0)
plt.xlabel('Time ($\Omega^{-1}$)')
plt.ylim(0,3.)
plt.xlim(175,nt*5)

plt.savefig('FIG_zonal_scaling.pdf')
plt.savefig('FIG_zonal_scaling.png')

plt.show()


==> FIG_zonal_wind1D.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *

#rep='/data/novadisk/ar764/Postdoc/MRI/MRI_stratQ1.2_ideal128x128x64_asym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/SGMRI_tau20gam1.6By0.05NF3Lx20_nosym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/MRI_tau20gam1.6By0.05NF3Lx20_fromNoise_nosym'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter4/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6_Lx40/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6Lx20_512_fromNoise/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/cycle2/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter3/'
#rep='/store/ASTRO/ar764/Ideal_beta4_v4.2_Lx20_axi/'
rep='/store/ASTRO/ar764/wind_2d_beta3_kx1/'

NX=256
NZ=512

Lx=20.
Lz=30.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ


istart=220
nt=221
kx=1

z=N.arange(-Lz/2+dz/2,Lz/2,dz)
x=N.arange(-Lx/2+dx/2,Lx/2,dx)

rhoh=N.zeros((nt-istart,NZ),dtype='complex')
uh=N.zeros((nt-istart,NZ),dtype='complex')
vh=N.zeros((nt-istart,NZ),dtype='complex')
wh=N.zeros((nt-istart,NZ),dtype='complex')
bxh=N.zeros((nt-istart,NZ),dtype='complex')
byh=N.zeros((nt-istart,NZ),dtype='complex')
bzh=N.zeros((nt-istart,NZ),dtype='complex')

mw=N.zeros((nt-istart,NX,NZ),dtype='complex')


NY=1
numparam=(1,3./2,Lx,1,Lz,NX,1,NZ,1,3,1,0,0)
fieldt=binary2field(rep,0,numparam,1)
uybg=N.zeros((NX,NY,NZ))

for nx in xrange(0,NX):
        for ny in xrange(0,NY):
                for nz in xrange(0,NZ):
                        uybg[nx,ny,nz]=-3./2*(-Lx/2+dx/2+nx*dx)


uy_eq=(fieldt.vy.reshape((NZ,NY,NX)).transpose()-uybg)[:,0,:]
rho_eq=(fieldt.rho.reshape((NZ,NY,NX)).transpose())[:,0,:]
bx_eq=(fieldt.bx.reshape((NZ,NY,NX)).transpose())[:,0,:]
by_eq=(fieldt.by.reshape((NZ,NY,NX)).transpose())[:,0,:]
bz_eq=(fieldt.bz.reshape((NZ,NY,NX)).transpose())[:,0,:]
ux_eq=(fieldt.vx.reshape((NZ,NY,NX)).transpose())[:,0,:]
uz_eq=(fieldt.vz.reshape((NZ,NY,NX)).transpose())[:,0,:]

p_opt=N.zeros(nt-istart)

for i in xrange(istart,nt):
	print i
	rhoh[i-istart,:]=(pickle.load(file(rep+'spectrum/rho_hat.'+str(i))))[NX/2+kx,:]/NX
	uh[i-istart,:]=(pickle.load(file(rep+'spectrum/ux_hat.'+str(i)))[NX/2+kx,:])/NX
	vh[i-istart,:]=(pickle.load(file(rep+'spectrum/uy_hat.'+str(i)))[NX/2+kx,:])/NX
	wh[i-istart,:]=(pickle.load(file(rep+'spectrum/uz_hat.'+str(i)))[NX/2+kx,:])/NX
	bxh[i-istart,:]=(pickle.load(file(rep+'spectrum/bx_hat.'+str(i)))[NX/2+kx,:])/NX
	byh[i-istart,:]=(pickle.load(file(rep+'spectrum/by_hat.'+str(i)))[NX/2+kx,:])/NX
	bzh[i-istart,:]=(pickle.load(file(rep+'spectrum/bz_hat.'+str(i)))[NX/2+kx,:])/NX
	rho = N.zeros((NX,NZ))
	ux = N.zeros((NX,NZ))
	uy = N.zeros((NX,NZ))
	uz = N.zeros((NX,NZ))
	bx = N.zeros((NX,NZ))
	by = N.zeros((NX,NZ))
	bz = N.zeros((NX,NZ))


	for ii in xrange(0,NX):
		xi=-Lx/2+dx/2+ii*dx
		rho[ii,:]=N.real(rhoh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(rhoh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
        	ux[ii,:]=N.real(uh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(uh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uy[ii,:]=N.real(vh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(vh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uz[ii,:]=N.real(wh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(wh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bx[ii,:]=N.real(bxh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bxh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		by[ii,:]=N.real(byh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(byh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bz[ii,:]=N.real(bzh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bzh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)

	
	dsigma=N.sum(rho[:,NZ/2-50:NZ/2+50],axis=1)*dz
	sigma=N.sum(rho_eq[:,NZ/2-50:NZ/2+50],axis=1)*dz

	dsigma_w=rho_eq*uz+uz_eq*rho
  	sigma_w=rho_eq*uz_eq

	func=N.zeros(100)
	for k in xrange(0,100):
		p=1./100*k
		
		func[k]=N.sum((((dsigma_w)[:,NZ/2+50]-(dsigma_w)[:,NZ/2-50])/((sigma_w)[:,NZ/2+50]-(sigma_w)[:,NZ/2-50])-((1-p)*dsigma/sigma+p*2*N.mean((bz/bz_eq)[:,NZ/2-50:NZ/2+50],axis=1)))**2)
		#print func[k]
	p_opt[i-istart]=N.argmin(func)
	print p_opt[i-istart]	

x=N.arange(-Lx/2+dx/2,Lx/2,dx)
z=N.arange(-Lz/2+dz/2,Lz/2,dz)
Xa,Za=N.meshgrid(x,z)

plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Palatino', size=28)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)

plt.figure(figsize=(13,14))
plt.subplots_adjust(left=0.09, right=0.98, wspace=0.2,hspace=0.3,top=0.97,bottom=0.08)
plt.subplot(421)
plt.imshow(rho.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='hot')
plt.ylabel('z')
plt.ylim(-10,10)
plt.title(r'$\hat{\rho}$')
plt.colorbar()

plt.subplot(422)
plt.imshow(ux.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet',vmin=-0.05,vmax=0.05)
plt.colorbar()
#plt.contour(Xa,Za,ux.transpose(),levels=[0.0005,0.001,0.0025,0.005,0.01])
plt.ylim(-10,10)
plt.title(r'$\hat{u}_x$')

plt.subplot(423)
plt.imshow(uy.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet')
plt.ylabel('z')
plt.ylim(-10,10)
plt.title(r'$\hat{u}_y$')
plt.colorbar()

plt.subplot(424)
plt.imshow(uz.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet',vmin=-0.05,vmax=0.05)
plt.colorbar()
#plt.contour(Xa,Za,uz.transpose(),levels=[0.0005,0.001,0.0025,0.005,0.01])
plt.ylim(-10,10)
plt.title(r'$\hat{u}_z$')

plt.subplot(425)
plt.imshow(bx.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet')
plt.xlabel('x')
plt.ylabel('z')
plt.ylim(-10,10)
plt.title(r'$\hat{b}_x$')
plt.colorbar()

plt.subplot(426)
plt.imshow(by.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet')
plt.xlabel('x')
plt.ylabel('z')
plt.ylim(-10,10)
plt.title(r'$\hat{b}_y$')
plt.colorbar()

plt.subplot(428)
plt.imshow(bz.transpose(),origin='lower',interpolation='nearest',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),aspect='auto',cmap='jet')
plt.xlabel('x')
plt.ylim(-10,10)
plt.title(r'$\hat{b}_z$')
plt.colorbar()

ax1=plt.subplot(427)
plt.plot(x,(ux[:,NZ/2-1]+ux[:,NZ/2])/2,color='blue',label='$\hat{u}_x (z=0)$')
plt.plot(x,(uz[:,NZ/2-1]+uz[:,NZ/2])/2,color='red',label='$\hat{u}_z (z=0)$')
plt.xlabel('x')
plt.legend(loc=0,ncol=2,prop={'size': 17})


plt.savefig('FIG_zonal_umodekx1.pdf',format='pdf')


plt.figure(figsize=(12,8))
plt.subplots_adjust(left=0.09, right=0.98, wspace=0.2,hspace=0.3,top=0.97,bottom=0.1)
plt.plot(z,rho_eq[0,:],label=r'$\rho$')
plt.plot(z,bx_eq[0,:],label=r'$B_x$')
plt.plot(z,by_eq[0,:],label=r'$B_y$')
plt.plot(z,uz_eq[0,:],label=r'$v_z$')
plt.xlim(-10,10)
plt.ylim(-1,3)
plt.xlabel('$z$')
plt.legend()
plt.show()
plt.savefig('FIG_zonal_windeq.pdf',format='pdf')


'''



plt.figure(figsize=(15,16))
plt.subplot(321)
plt.plot(x,rho[:,NZ/2],color='blue')
plt.plot(x,rho[:,NZ/2+15],color='green')
plt.plot(x,rho[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel('$\hat{\rho}$')
plt.subplot(322)
plt.plot(x,ux[:,NZ/2],color='blue')
plt.plot(x,ux[:,NZ/2+15],color='green')
plt.plot(x,ux[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel(r'$\hat{u}_x$')
plt.subplot(323)
plt.plot(x,uy[:,NZ/2],color='blue')
plt.plot(x,uy[:,NZ/2+15],color='green')
plt.plot(x,uy[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel(r'$\hat{u}_y$')
plt.subplot(324)
plt.plot(x,uz[:,NZ/2],color='blue')
plt.plot(x,uz[:,NZ/2+15],color='green')
plt.plot(x,uz[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel(r'$\hat{u}_z$')
plt.subplot(325)
plt.plot(x,bx[:,NZ/2],color='blue')
plt.plot(x,bx[:,NZ/2+15],color='green')
plt.plot(x,bx[:,NZ/2+30],color='cyan')
plt.plot(x,by[:,NZ/2],color='blue')
plt.plot(x,by[:,NZ/2+15],color='green')
plt.plot(x,by[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel(r'$\hat{b}_x, \hat{b}_y$')
plt.subplot(326)
plt.plot(x,bz[:,NZ/2],color='blue')
plt.plot(x,bz[:,NZ/2+15],color='green')
plt.plot(x,bz[:,NZ/2+30],color='cyan')
plt.xlabel('x')
plt.ylabel(r'$\hat{b}_z$')
plt.savefig('FIG_mode_kx1_xprofile.pdf')
'''
plt.show()


==> FIG_zonal_wind1D_lineargrowth.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *

#rep='/data/novadisk/ar764/Postdoc/MRI/MRI_stratQ1.2_ideal128x128x64_asym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/SGMRI_tau20gam1.6By0.05NF3Lx20_nosym/'
#rep='/store/ASTRO/ar764/self_gravity/3Dsimulations/MRI_tau20gam1.6By0.05NF3Lx20_fromNoise_nosym'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter4/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6_Lx40/'
#rep='/data/nebuladisk/ar764/SG3d_tau20gam1.6Lx20_512_fromNoise/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/cycle2/'
#rep='/data/novadisk/ar764/Postdoc/self_gravity/SG3d_tau20gam1.6Lx20_512_fromNoise_filter3/'
#rep='/store/ASTRO/ar764/Ideal_beta4_v4.2_Lx20_axi/'
rep='/store/ASTRO/ar764/wind_2d_beta3_kx1/'

NX=256
NZ=512

Lx=20.
Lz=30.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ


istart=0
nt=482
kx=1

z=N.arange(-Lz/2+dz/2,Lz/2,dz)
x=N.arange(-Lx/2+dx/2,Lx/2,dx)

rhoh=N.zeros((nt-istart,NZ),dtype='complex')
uh=N.zeros((nt-istart,NZ),dtype='complex')
vh=N.zeros((nt-istart,NZ),dtype='complex')
wh=N.zeros((nt-istart,NZ),dtype='complex')
bxh=N.zeros((nt-istart,NZ),dtype='complex')
byh=N.zeros((nt-istart,NZ),dtype='complex')
bzh=N.zeros((nt-istart,NZ),dtype='complex')
#advy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#txy=N.zeros((nt-istart,NX,NZ),dtype='complex')
#tzy=N.zeros((nt-istart,NX,NZ),dtype='complex')
'''
re_xy=N.zeros((nt-istart,NX,NZ),dtype='complex')
re_yz=N.zeros((nt-istart,NX,NZ),dtype='complex')
mxy=N.zeros((nt-istart,NX,NZ),dtype='complex')
mzy=N.zeros((nt-istart,NX,NZ),dtype='complex')
mx=N.zeros((nt-istart,NX,NZ),dtype='complex')
my=N.zeros((nt-istart,NX,NZ),dtype='complex')
re_xx=N.zeros((nt-istart,NX,NZ),dtype='complex')
re_xz=N.zeros((nt-istart,NX,NZ),dtype='complex')
#fmx=N.zeros((nt-istart,NX,NZ),dtype='complex')
#fmz=N.zeros((nt-istart,NX,NZ),dtype='complex')
rho=N.zeros((nt-istart,NX,NZ),dtype='complex')
dPb_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')
mxx=N.zeros((nt-istart,NX,NZ),dtype='complex')
mxz=N.zeros((nt-istart,NX,NZ),dtype='complex')
bz=N.zeros((nt-istart,NX,NZ),dtype='complex')
#dey1_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')
#dey2_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')

mw=N.zeros((nt-istart,NX,NZ),dtype='complex')

#dEamby_dx=N.zeros((nt-istart,NX,NZ),dtype='complex')

#temp=pickle.load(file(rep+'/By_zt.data2'))[:,0:istart]
#By_zt[:,0:istart]=temp
'''
#mw=N.zeros((nt-istart,NX,NZ))
bxby=N.zeros((nt-istart,NZ))
ruxuy=N.zeros((nt-istart,NZ))

NY=1
numparam=(1,3./2,Lx,1,Lz,NX,1,NZ,1,3,1,0,0)
fieldt=binary2field(rep,0,numparam,1)
uybg=N.zeros((NX,NY,NZ))

for nx in xrange(0,NX):
        for ny in xrange(0,NY):
                for nz in xrange(0,NZ):
                        uybg[nx,ny,nz]=-3./2*(-Lx/2+dx/2+nx*dx)


uy_eq=(fieldt.vy.reshape((NZ,NY,NX)).transpose()-uybg)[:,0,:]
rho_eq=(fieldt.rho.reshape((NZ,NY,NX)).transpose())[:,0,:]
bx_eq=(fieldt.bx.reshape((NZ,NY,NX)).transpose())[:,0,:]
by_eq=(fieldt.by.reshape((NZ,NY,NX)).transpose())[:,0,:]
bz_eq=(fieldt.bz.reshape((NZ,NY,NX)).transpose())[:,0,:]
ux_eq=(fieldt.vx.reshape((NZ,NY,NX)).transpose())[:,0,:]
uz_eq=(fieldt.vz.reshape((NZ,NY,NX)).transpose())[:,0,:]

p_opt=N.zeros(nt-istart)
delta=N.zeros(nt-istart)

for i in xrange(istart,nt):
	print i
	rhoh[i-istart,:]=(pickle.load(file(rep+'spectrum/rho_hat.'+str(i))))[NX/2+kx,:]/NX
	uh[i-istart,:]=(pickle.load(file(rep+'spectrum/ux_hat.'+str(i)))[NX/2+kx,:])/NX
	vh[i-istart,:]=(pickle.load(file(rep+'spectrum/uy_hat.'+str(i)))[NX/2+kx,:])/NX
	wh[i-istart,:]=(pickle.load(file(rep+'spectrum/uz_hat.'+str(i)))[NX/2+kx,:])/NX
	bxh[i-istart,:]=(pickle.load(file(rep+'spectrum/bx_hat.'+str(i)))[NX/2+kx,:])/NX
	byh[i-istart,:]=(pickle.load(file(rep+'spectrum/by_hat.'+str(i)))[NX/2+kx,:])/NX
	bzh[i-istart,:]=(pickle.load(file(rep+'spectrum/bz_hat.'+str(i)))[NX/2+kx,:])/NX
	'''
	#advy[i,:,:]=pickle.load(file(rep+'spectrum/advy.'+str(i)))
	mxy[i,:,:]=pickle.load(file(rep+'spectrum/mxy.'+str(i)))
	mzy[i,:,:]=pickle.load(file(rep+'spectrum/mzy.'+str(i)))
	#txy[i,:,:]=pickle.load(file(rep+'spectrum/txy.'+str(i)))
        #tzy[i,:,:]=pickle.load(file(rep+'spectrum/tzy.'+str(i)))
	re_xy[i,:,:]=pickle.load(file(rep+'spectrum/re_xy.'+str(i)))
	re_yz[i,:,:]=pickle.load(file(rep+'spectrum/re_yz.'+str(i)))
	mx[i,:,:]=pickle.load(file(rep+'spectrum/mx.'+str(i)))
        my[i,:,:]=pickle.load(file(rep+'spectrum/my.'+str(i)))
	#fmx[i,:,:]=pickle.load(file(rep+'spectrum/fmx.'+str(i)))
	#fmz[i,:,:]=pickle.load(file(rep+'spectrum/fmz.'+str(i)))
	rho[i,:,:]=pickle.load(file(rep+'spectrum/rho.'+str(i)))
	re_xx[i,:,:]=pickle.load(file(rep+'spectrum/re_xx.'+str(i)))
        re_xz[i,:,:]=pickle.load(file(rep+'spectrum/re_xz.'+str(i)))
	mxx[i,:,:]=pickle.load(file(rep+'spectrum/mxx.'+str(i)))
        mxz[i,:,:]=pickle.load(file(rep+'spectrum/mxz.'+str(i)))
	dPb_dx[i,:,:]=pickle.load(file(rep+'spectrum/dPb_dx.'+str(i)))
	bz[i,:,:]=pickle.load(file(rep+'spectrum/bz.'+str(i)))
	#dey1_dx[i,:,:]=pickle.load(file(rep+'spectrum/dey1_dx.'+str(i)))
	#dey2_dx[i,:,:]=pickle.load(file(rep+'spectrum/dey2_dx.'+str(i)))
	#dEamby_dx[i,:,:]=pickle.load(file(rep+'spectrum/dEamby_dx.'+str(i)))
	'''
	#mw[i,:,:]=pickle.load(file(rep+'spectrum/mw.'+str(i)))
	#bxby[i,:]=pickle.load(file(rep+'spectrum/bxby.'+str(i)))
	#ruxuy[i,:]=pickle.load(file(rep+'spectrum/ruxuy.'+str(i)))
	rho = N.zeros((NX,NZ))
	ux = N.zeros((NX,NZ))
	uy = N.zeros((NX,NZ))
	uz = N.zeros((NX,NZ))
	bx = N.zeros((NX,NZ))
	by = N.zeros((NX,NZ))
	bz = N.zeros((NX,NZ))


	for ii in xrange(0,NX):
		xi=-Lx/2+dx/2+ii*dx
		rho[ii,:]=N.real(rhoh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(rhoh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
        	ux[ii,:]=N.real(uh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(uh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uy[ii,:]=N.real(vh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(vh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		uz[ii,:]=N.real(wh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(wh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bx[ii,:]=N.real(bxh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bxh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		by[ii,:]=N.real(byh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(byh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)
		bz[ii,:]=N.real(bzh[i-istart,:])*N.cos(kx*2*pi/Lx*xi)-N.imag(bzh[i-istart,:])*N.sin(kx*2*pi/Lx*xi)

	delta[i-istart]=N.mean(uz[NX/8,NZ/2-40:NZ/2+40])*N.sum(bx_eq[0,NZ/2-40:NZ/2+40])/(N.mean(ux[NX/8,NZ/2-40:NZ/2+40])*N.sum(bz_eq[0,NZ/2-40:NZ/2+40]))
	print delta[i-istart]

	dsigma=N.sum(rho[:,NZ/2-50:NZ/2+50],axis=1)*dz
	sigma=N.sum(rho_eq[:,NZ/2-50:NZ/2+50],axis=1)*dz

	dsigma_w=rho_eq*uz+uz_eq*rho
  	sigma_w=rho_eq*uz_eq

	func=N.zeros(100)
	for k in xrange(0,100):
		p=1./100*k
		
		func[k]=N.sum((((dsigma_w)[:,NZ/2+50]-(dsigma_w)[:,NZ/2-50])/((sigma_w)[:,NZ/2+50]-(sigma_w)[:,NZ/2-50])-((1-p)*dsigma/sigma+p*2*N.mean((bz/bz_eq)[:,NZ/2-50:NZ/2+50],axis=1)))**2)
		#print func[k]
	p_opt[i-istart]=N.argmin(func)
	print p_opt[i-istart]	


plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times', size=29)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)

t=N.arange(istart,nt,1)
plt.figure(figsize=(12,10))
plt.subplots_adjust(left=0.06, right=0.97, wspace=0.2,hspace=0.2,top=0.95,bottom=0.1)
plt.plot(t,N.log(N.sqrt(N.mean((bzh*N.conjugate(bzh))[:,NZ/2-50:NZ/2+50],axis=1)))+1.771956,label=r'$\log(\vert \hat{b}_z \vert)$',lw=2)
plt.plot(t,N.log(N.sqrt(N.mean((rhoh*N.conjugate(rhoh))[:,NZ/2-50:NZ/2+50],axis=1)))+1.771956,label=r'$\log(\vert \hat{\Sigma}\vert)$',lw=2)
plt.legend(loc=0)

plt.axvline(x=100,ls='--')
plt.axvline(x=340,ls='--')
plt.xlabel('Time in $\Omega^{-1}$')
plt.ylim(-5.5,0)

plt.savefig('FIG_zonal_lineargrowth.pdf')
plt.show()


==> FIG_zonal_windplume.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 02 11:16:27 2011

@author: Antoine
"""

import numpy as N
import pylab as plt
from import_data import *
import matplotlib.patches as patches
import pickle
from tkespec import *
from utility import *
from scipy.integrate import simps

rep='/store/ASTRO/ar764/Nonideal/Am1_beta3_multidust/'

NX=128
NY=64
NZ=192

Lx=8.
Ly=8.
Lz=12.
q=3./2
Omega=1.
dx=Lx/NX
dz=Lz/NZ
dy=Ly/NY

dust=0
ndust=3
numparam=(1,3./2,Lx,Ly,Lz,NX,NY,NZ,1,3,1,0,0)
nt=67
istart=20

uz_axi=N.zeros((NX,NZ))
ux_axi=N.zeros((NX,NZ))
bz_axi=N.zeros((NX,NZ))
rho_axi=N.zeros((NX,NZ))
bx_axi=N.zeros((NX,NZ))
mfx=N.zeros(NX)
mfz=N.zeros(NX)

for i in xrange(istart,nt):
	print i
	
	fieldt=binary2field(rep,i,numparam,1)
		
	ux=fieldt.vx.reshape((NZ,NY,NX)).transpose()

	uy=fieldt.vy.reshape((NZ,NY,NX)).transpose()
	uz=fieldt.vz.reshape((NZ,NY,NX)).transpose()
	rho=fieldt.rho.reshape((NZ,NY,NX)).transpose()
	bz=fieldt.bz.reshape((NZ,NY,NX)).transpose()
	bx=fieldt.bx.reshape((NZ,NY,NX)).transpose()

	mfx=mfx+N.mean(N.mean(((rho*ux)[:,:,NZ/2-10:NZ/2+10]),axis=1),axis=1)/(nt-istart)
	mfz=mfz+N.mean(N.mean(((rho*uz)[:,:,NZ/2-10:NZ/2+10]),axis=1),axis=1)/(nt-istart)

	uz_axi=uz_axi+N.roll(N.mean(uz,axis=1),shift=NX/2+10,axis=0)/(nt-istart)
        ux_axi=ux_axi+N.roll(N.mean(ux,axis=1),shift=NX/2+10,axis=0)/(nt-istart)

	rho_axi=rho_axi+N.roll(N.mean(rho,axis=1),shift=NX/2+10,axis=0)/(nt-istart)
	bz_axi=bz_axi+N.roll(N.mean(bz,axis=1),shift=NX/2+10,axis=0)/(nt-istart)
	bx_axi=bx_axi+N.roll(N.mean(bx,axis=1),shift=NX/2+10,axis=0)/(nt-istart)


plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times', size=28)
plt.rc('axes', edgecolor='k', labelcolor='k', linewidth=1.)



plt.figure(figsize=(12,16))
plt.subplots_adjust(left=0.08, right=0.99, top=0.98, bottom=0.07,hspace=0.15,wspace=0.15)


flux1=(N.sqrt(ux_axi.transpose()**2+uz_axi.transpose()**2))
fluxmax1=N.max(flux1)
fluxmin1=N.min(flux1)

flux2=(N.sqrt(bx_axi.transpose()**2+bz_axi.transpose()**2))
fluxmax2=N.max(flux2)
fluxmin2=N.min(flux2)

plt.subplot(211)
plt.imshow(N.log10(rho_axi).transpose(),origin='lower',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),interpolation='nearest',aspect='auto',cmap='hot',vmax=0.47,vmin=-2)
plt.colorbar()
x=N.arange(-Lx/2+dx/2,Lx/2,dx)
z=N.arange(-Lz/2+dz/2,Lz/2,dz)
Xa,Za=N.meshgrid(x,z)

plt.streamplot(Xa,Za,ux_axi.transpose(),uz_axi.transpose(),density=2.,color='cyan',linewidth=0.6+2.5*(flux1-fluxmin1)/(fluxmax1-fluxmin1))
plt.xlabel('$x$')
plt.ylabel('$z$')
plt.subplot(212)


plt.imshow(bz_axi.transpose(),origin='lower',extent=(-Lx/2,Lx/2,-Lz/2,Lz/2),interpolation='nearest',aspect='auto',cmap='jet')
plt.colorbar()
import matplotlib as ma

plt.streamplot(Xa,Za,bx_axi.transpose(),bz_axi.transpose(),density=3.,color='w',linewidth=0.6+3.5*(flux2-fluxmin2)/(fluxmax2-fluxmin2))
plt.xlabel('$x$')
plt.ylabel('$z$')

plt.savefig('FIG_zonal_windplume.png')
plt.show()


plt.figure(figsize=(12,7))
plt.subplots_adjust(left=0.08, right=0.99, top=0.98, bottom=0.07,hspace=0.15,wspace=0.15)
plt.plot(x,N.roll(N.mean()[:,NZ/2-10:NZ/2+10],axis=1),NX/2+10),label=r'$(\rho v_x)$',color='blue',lw=2)
plt.legend(loc=0)
plt.show()
plt.xlabel('$x$')
plt.savefig('FIG_zonal_massbudget.pdf')

